Using a theory of mind to find best responses to memory-one strategies

Memory-one strategies are a set of Iterated Prisoner's Dilemma strategies that have been praised for their mathematical tractability and performance against single opponents. This manuscript investigates best response memory-one strategies with a theory of mind for their opponents. The results add to the literature that has shown that extortionate play is not always optimal by showing that optimal play is often not extortionate. They also provide evidence that memory-one strategies suffer from their limited memory in multi agent interactions and can be out performed by optimised strategies with longer memory. We have developed a theory that has allowed to explore the entire space of memory-one strategies. The framework presented is suitable to study memory-one strategies in the Prisoner's Dilemma, but also in evolutionary processes such as the Moran process, Furthermore, results on the stability of defection in populations of memory-one strategies are also obtained.

==> img/dynamic_moran_process_results/main.py <==
import pathlib

import pandas as pd
import matplotlib.pyplot as plt

import opt_mo


def get_root_of_repo_path():
    """
    Use pathlib to find the root of the repository.
    """
    return pathlib.Path(__file__).absolute().parent.parent.parent


def get_SEE_from_pandas_row(row):
    """
    A vectorized SSE calculation.
    """
    vector = row[
        [
            "Best_response_p1",
            "Best_response_p2",
            "Best_response_p3",
            "Best_response_p4",
        ]
    ]
    return opt_mo.tools.get_least_squares(vector)


def plot_figure(df):
    """
    Plot the figure for a given dataframe of data.

    This plots a 1 by 3 figure:

    First row:
        - first figure: Violon plot of x_K (4 violons: 1 for each value of K and 1 overall)
        - second figure: Violon plot of SSE (4 violons: 1 for each value of K and 1 overall)
        - third figure: Violon plot of the x_K / non_dynamic_x_K (4 "violons" 1 for each p*_i)
    """

    K_range = sorted(df["K"].unique())
    x_ticks = range(1, 5)
    x_tick_labels = ["1", "2", "3", "All"]
    fig, axarray = plt.subplots(nrows=1, ncols=3, figsize=(15, 4))

    for ax, variable in zip(axarray, ["x_K", "SSE", "ratio"]):
        data = [list(df[df["K"] == K][variable]) for K in K_range] + [
            list(df[variable])
        ]
        ax.violinplot(data, showmeans=True, showextrema=True, showmedians=True)

        boxes = ax.boxplot(data, showfliers=False)
        for bp in boxes["medians"]:
            bp.set_color("red")
            bp.set_linewidth(2)
        for bp in boxes["caps"]:
            bp.set_color("black")
            bp.set_linewidth(2)
        for bp in boxes["whiskers"]:
            bp.set_color("black")
            bp.set_linewidth(2)
        for bp in boxes["boxes"]:
            bp.set_color("black")
            bp.set_linewidth(2)

        ax.set_xticks(x_ticks)
        ax.set_xticklabels(x_tick_labels)
        if variable == "x_K":
            variable = "$x_K$"
        ax.set_title(variable)
        ax.set_xlabel("$K$")

    return fig


root = get_root_of_repo_path()
df = pd.read_csv(root / "moran_data/moran/data.csv")
df["SSE"] = df.apply(get_SEE_from_pandas_row, axis=1)
df["ratio"] = df["x_K"] / df["non_dynamic_x_K"]
df = df.drop_duplicates()
df = df.dropna()

df_with_improved_performance = df[df["x_K"] > df["non_dynamic_x_K"]]
fig = plot_figure(df=df_with_improved_performance)
fig.savefig("main.pdf", transparent=True)

